Understanding and Extending Incremental Determinization for 2QBF

Incremental determinization is a recently proposed algorithm for solving quantified Boolean formulas with one quantifier alternation. In this paper, we formalize incremental determinization as a set of inference rules to help understand the design space of similar algorithms. We then present additional inference rules that extend incremental determinization in two ways. The first extension integrates the popular CEGAR principle and the second extension allows us to analyze different cases in isolation. The experimental evaluation demonstrates that the extensions significantly improve the performance.

==> plots/cactus.py <==
#!/usr/bin/env python

import argparse, csv

def convert(csvfile):
    csvreader = csv.reader(csvfile, delimiter=',')
    
    while csvreader:
        try:
            row = csvreader.next()
        except StopIteration:
            break
        assert len(row) == 1
        title = row[0].replace('(', '').replace(')', '').replace(' ', '-').replace(',', '-').lower()
        file_name = csvfile.name.replace('.csv', '_{}.dat'.format(title))
        output_file = open(file_name, 'w')
        
        print("Output {}'s results to {}".format(title, file_name))
        
        x_row = csvreader.next()
        y_row = csvreader.next()
        
        assert len(x_row) == len(y_row)
        
        for i, (x, y) in enumerate(zip(x_row, y_row)):
            if i == 0:
                x = x.replace(' ', '-')
                y = y.replace(' ', '-')
            output_file.write('{}\t{}\n'.format(x, y))
        
        #print ', '.join(row)

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('csv', metavar='csv_file', type=argparse.FileType('r'), help='CSV file')
    
    args = parser.parse_args()
    
    convert(args.csv)
    

==> plots/scatter.py <==
#!/usr/bin/env python

import argparse, csv

def convert(csvfile):
    csvreader = csv.reader(csvfile, delimiter=',')
    
    file_name = csvfile.name.replace('.csv', '.dat')
    output_file = open(file_name, 'w')
    
    print("Output {} results to {}".format(csvfile.name, file_name))
    
    max_value = 0
    for i, (label, x, y) in enumerate(csvreader):
        if i == 0:
            x = x.replace(' ', '-')
            y = y.replace(' ', '-')
        else:
            x = float(x)
            y = float(y)
            max_value = max(max_value, x, y)
        output_file.write('{}\t{}\t{}\n'.format(x, y, label))
    
    print("Max value is {}".format(max_value))

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument('csv', metavar='csv_file', type=argparse.FileType('r'), help='CSV file')
    
    args = parser.parse_args()
    
    convert(args.csv)
    
